ResKD: Residual-Guided Knowledge Distillation

Knowledge distillation, aimed at transferring the knowledge from a heavy teacher network to a lightweight student network, has emerged as a promising technique for compressing neural networks. However, due to the capacity gap between the heavy teacher and the lightweight student, there still exists a significant performance gap between them. In this paper, we see knowledge distillation in a fresh light, using the knowledge gap, or the residual, between a teacher and a student as guidance to train a much more lightweight student, called a res-student. We combine the student and the res-student into a new student, where the res-student rectifies the errors of the former student. Such a residual-guided process can be repeated until the user strikes the balance between accuracy and cost. At inference time, we propose a sample-adaptive strategy to decide which res-students are not necessary for each sample, which can save computational cost. Experimental results show that we achieve competitive performance with 18.04$\%$, 23.14$\%$, 53.59$\%$, and 56.86$\%$ of the teachers' computational costs on the CIFAR-10, CIFAR-100, Tiny-ImageNet, and ImageNet datasets. Finally, we do thorough theoretical and empirical analysis for our method.

==> rebuttal_sup/TH_anal.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages

x = 1-np.arange(0,101)/100

# #imagenet
# y1 = list(np.array([0.71372,0.71372,0.71372,0.7137,0.7137,0.7137,0.7137,0.71372,0.71372,0.7137,0.71368,0.7137,
#       0.71366,0.71366,0.7137,0.71376,0.71378,0.71368,0.7137,0.71376,0.71378,0.71378,0.71378,0.71376,
#       0.71382,0.71384,0.71388,0.71376,0.71378,0.71382,0.71372,0.71376,0.71372,0.71374,0.71356,0.71352,
#       0.71346,0.71348,0.71348,0.71318,0.71314,0.7131,0.7132,0.7132,0.71308,0.71292,0.71276,0.7128,
#       0.71258,0.71226,0.71198,0.71158,0.7114,0.71112,0.71076,0.71072,0.71074,0.71048,0.71016,0.70954,
#       0.70918,0.70872,0.70844,0.70818,0.70774,0.70744,0.70702,0.70702,0.7069,0.7066,0.70634,0.706,
#       0.70564,0.70514,0.70476,0.70438,0.70406,0.704,0.7038,0.70386,0.70342,0.70328,0.70296,0.70248,
#       0.70224,0.70196,0.70174,0.70146,0.70112,0.70094,0.70084,0.70074,0.70056,0.70048,0.7003,0.70026,
#       0.70024,0.70024,0.70024, 0.70024])*100)
# #imagenet
# y2 = list(1-np.array([0,0.17944,0.22988,0.26396,0.2907,0.31232,0.33114,0.34926,0.3636,0.37814,0.39142,0.40436,0.4166,
#       0.42826,0.43832,0.44886,0.45918,0.469,0.47788,0.48696,0.49666,0.50526,0.51448,0.52306,0.5307,
#       0.53818,0.54592,0.55346,0.56218,0.5697,0.57742,0.58548,0.59294,0.60028,0.60728,0.61496,0.6229,
#       0.63036,0.63824,0.64566,0.65286,0.66058,0.6682,0.67576,0.6841,0.69324,0.7021,0.71072,0.71904,
#       0.72814,0.73654,0.7448,0.75316,0.7605,0.76856,0.77612,0.78376,0.79166,0.79868,0.80562,0.81258,
#       0.82012,0.82752,0.83398,0.8405,0.84702,0.85462,0.86144,0.86838,0.875,0.88176,0.88822,0.8944,
#       0.90084,0.90706,0.913,0.91908,0.92462,0.93028,0.93636,0.94236,0.94754,0.95364,0.9591,0.96428,
#       0.96932,0.97454,0.97864,0.98272,0.9868,0.98972,0.99276,0.9951,0.99694,0.99826,0.99948,0.9999,
#       0.99998,1,1]))
# x0 = list(0.7+np.zeros([100]))
y1 = list(100-np.array([0.280400008,0.280400008,0.280400008,0.280400008,0.280400008,0.280400008,0.280400008,0.2802999910
    ,0.280299991,0.280200005,0.280499995,0.280600011,0.280800015,0.280900002,0.281100005,0.281300008,
      0.281399995,0.281599998,0.281599998,0.282000005,0.282000005,0.282299995,0.282400012,
      0.282400012,0.282299995,0.282700002,0.282599986,0.282900006,0.282799989,0.282900006,0.283100009,
      0.282799989,0.283499986,0.283800006,0.283800006,0.284099996,0.28490001,0.2852,0.285299987,
      0.28549999,0.285600007,0.285899997,0.2861,0.286000013,0.285899997,0.28639999,0.286599994,
      0.287099987,0.287999988,0.288199991,0.289099991,0.289700001,0.290399998,0.290699989,0.291500002,
      0.291399986,0.290899992,0.292199999,0.292699993,0.293199986,0.293799996,0.29460001,0.294999987,
      0.29519999,0.295399994,0.295599997,0.29550001,0.2958,0.2958,0.296099991,0.296600014,0.296799988,
      0.296700001,0.296999991,0.296999991,0.297199994,0.297100008,0.297600001,0.298299998,0.298500001,
      0.298599988,0.298700005,.298799992,.298999995,0.298799992,.298900008,.298900008,0.299100012,
      0.299100012,.299100012,.298999995,0.298999995,.299100012,0.299100012,0.299100012,0.299100012,
      0.299100012,0.299100012,0.299100012,0.299100012,0.299100012])*100)

#0.0454
y2 = list(100-np.array([0,0.3914,0.437,0.4647,0.485,0.503,0.5181,0.5312,0.543,0.5546,0.5647,0.5743,0.5825,0.5898,
      0.5983,0.6063,0.6117,0.6191,0.6259,0.632,0.6385,0.6454,0.6515,0.657,0.6615,0.6671,0.6722,0.6768,
      0.683,0.6887,0.694,0.6989,0.7051,0.7107,0.7161,0.7225,0.7292,0.7355,0.741,0.7448,0.7512,0.7561,
      0.7618,0.7682,0.7754,0.7824,0.79,0.7974,0.8042,0.8143,0.8268,0.8367,0.8437,0.8509,0.8577,0.864,
      0.8706,0.8772,0.8843,.8897,0.8959,0.9008,0.9065,0.9133,0.9186,0.9243,0.9302,0.9359,0.9411,
      0.9474,0.9524,0.957,0.9623,0.9657,0.9697,0.9733,0.9773,0.9797,0.9831,0.9853,0.9873,0.9891,
      0.9912,0.9932,0.9949,0.9962,0.9975,0.9985,0.999,0.9994,0.9998,0.9998,1,1,1,1,1,1,1,1,1])*100)




x0 = list(0.88+np.zeros([100]))
y0 = 70+np.arange(0,100)/100*2.2
fig = plt.figure()
fontsize_use = 11
ax1 = fig.add_subplot(111)
print(len(x),len(y1))
ax1.plot(x, y1,'b', label="Accuracy of $S_1$", linewidth=3)
#linestyle='--'
ax1.plot(1, 16.95, 'r', label=r"Usage frequency of $R_1$", linewidth=3, )
ax1.plot(x0, y0,'y', label=r"$TH_{energy}$ used in SA", linewidth=3, )
ax1.set_ylabel(r'Accuracy of $S_1$ (%)', fontsize=fontsize_use,color='b')
#ax1.set_title("Threshold-error on CIFAR-100", fontsize=20)
ax1.set_xlabel(r'$TH_{energy}$', fontsize=fontsize_use)

ax2 = ax1.twinx()  # this is the important function
ax2.plot(x, y2, 'r', label=r"Accuracy of $S_1$ (%)", linewidth=3)
#ax2.set_xlim([0, np.e])
plt.xticks(np.arange(0, 1.01, 0.1))
#ax1.tick_params(colors='b')
ax1.spines['bottom'].set_color('black')
ax1.spines['left'].set_color('blue')
ax1.set_xlim(0, 1)
ax2.set_xlim(0, 1)
ax2.set_ylabel(r"Usage frequency of $R_1$ (%)", fontsize=fontsize_use,color='r')
ax2.set_xlabel(r'$TH_{energy}$')
ax2.set_ylim(0, 101)
ax2.set_yticks(np.arange(0, 101, 50))
#ax2.tick_params(colors='r')
ax1.set_ylim(70, 72.21)
ax1.set_yticks(np.arange(70.2, 72.21, 0.5))
ax1.legend(loc=2, fontsize=fontsize_use)
#ax2.legend(loc=9)

plt.show()
pdf = PdfPages('./TH_100.pdf')         #先创建一个pdf文件

pdf.savefig(fig)
pdf.close()#将图片保存在pdf文件中
plt.close()

